Gaussian kinetic representations of rarefied nonequilibrium flows

Compact representations of rarefied flows must preserve kinetic observables, not only smooth macroscopic fields. We introduce Gaussian kinetic representations for discrete velocity method (DVM)-Shakhov solutions of normal shocks and a lid-driven cavity. A positive log-density phase-space model reconstructs shock velocity distribution functions (VDFs) and their moments, while a moment-field model compresses wall-bounded cavity structure. Log-density training recovers heat flux, stress, and third- and fourth-order shock moments without explicit moment supervision; the cavity representation gives a compact continuous wall-transport map.

==> make_cavity_contours_percent_error.py <==
#!/usr/bin/env python3
"""Create the cavity contour figures used in the PoF Letter.
Run from the project directory containing runs/CAVITY_moment2d_N*/cavity_predictions.npz.
"""
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.colors import TwoSlopeNorm

ROOT = Path(".")
FIGDIR = ROOT / "paper_figs"
TABDIR = ROOT / "paper_tables"
FIGDIR.mkdir(exist_ok=True)
TABDIR.mkdir(exist_ok=True)

plt.rcParams.update({
    "font.size": 17,
    "axes.titlesize": 18,
    "axes.labelsize": 17,
    "xtick.labelsize": 14,
    "ytick.labelsize": 14,
    "legend.fontsize": 15,
    "lines.linewidth": 2.6,
    "axes.linewidth": 1.2,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.bbox": "tight",
})

FIELD_LABELS = {
    "SPEED": r"$|\mathbf{u}|/U_{lid}$ [-]",
    "OMEGA": r"$\omega_z L/U_{lid}$ [-]",
    "T": r"$T/T_w$ [-]",
    "QX": r"$q_x/(\rho_0 c_0^3)$ [-]",
    "QY": r"$q_y/(\rho_0 c_0^3)$ [-]",
    "SIGXY": r"$\sigma_{xy}/(\rho_0 c_0^2)$ [-]",
}
FIELD_SYMBOLS = {
    "SPEED": r"$|\mathbf{u}|$", "OMEGA": r"$\omega_z$", "T": r"$T$",
    "QX": r"$q_x$", "QY": r"$q_y$", "SIGXY": r"$\sigma_{xy}$",
}

def load_cavity(run_name):
    p = ROOT / "runs" / run_name / "cavity_predictions.npz"
    d = np.load(p, allow_pickle=True)
    x, y = d["x"], d["y"]
    if min(x.shape) < 60:
        raise RuntimeError(f"{run_name} has grid {x.shape}, not the 65x65 cavity run.")
    return {"x": x, "y": y, "keys": [str(k) for k in d["keys"]], "dvm": d["dvm"], "gaussian": d["gaussian"]}

def field(data, source, name):
    keys = data["keys"]
    A = data[source]
    if name in keys:
        return A[:, :, keys.index(name)]
    if name == "SPEED":
        u = A[:, :, keys.index("U")]
        v = A[:, :, keys.index("V")]
        return np.sqrt(u*u + v*v)
    if name == "OMEGA":
        x, y = data["x"], data["y"]
        u = A[:, :, keys.index("U")]
        v = A[:, :, keys.index("V")]
        dvdx = np.gradient(v, x[0, :], axis=1, edge_order=2)
        dudy = np.gradient(u, y[:, 0], axis=0, edge_order=2)
        return dvdx - dudy
    raise KeyError(name)

def percent_error(Fd, Fg):
    denom = float(np.nanmax(Fd) - np.nanmin(Fd))
    if denom <= 1e-30:
        denom = float(np.nanmax(np.abs(Fd)) + 1e-30)
    return 100.0 * (Fg - Fd) / denom

def add_cbar(fig, im, cax, label):
    cb = fig.colorbar(im, cax=cax, orientation="vertical")
    cb.ax.tick_params(labelsize=12, pad=2)
    cb.set_label(label, rotation=90, labelpad=12, fontsize=13)

def make_group_axes(fig, outer, row):
    g0 = outer[row, 0].subgridspec(1, 2, width_ratios=[1.0, 0.040], wspace=0.03)
    g1 = outer[row, 1].subgridspec(1, 2, width_ratios=[1.0, 0.040], wspace=0.03)
    g2 = outer[row, 2].subgridspec(1, 2, width_ratios=[1.0, 0.040], wspace=0.03)
    return (fig.add_subplot(g0[0, 0]), fig.add_subplot(g0[0, 1]),
            fig.add_subplot(g1[0, 0]), fig.add_subplot(g1[0, 1]),
            fig.add_subplot(g2[0, 0]), fig.add_subplot(g2[0, 1]))

def contour_maps(run_name, fields, filename):
    data = load_cavity(run_name)
    x, y = data["x"], data["y"]
    fig = plt.figure(figsize=(16.6, 4.7*len(fields)))
    outer = GridSpec(nrows=len(fields), ncols=3, figure=fig, wspace=0.22, hspace=0.40)
    letters = list("abcdefghijklmnopqrstuvwxyz")
    for i, name in enumerate(fields):
        Fd = field(data, "dvm", name)
        Fg = field(data, "gaussian", name)
        Ep = percent_error(Fd, Fg)
        vmin, vmax = float(min(Fd.min(), Fg.min())), float(max(Fd.max(), Fg.max()))
        levels = np.linspace(vmin, vmax, 90)
        emax = float(np.max(np.abs(Ep)))
        elevels = np.linspace(-emax, emax, 91)
        enorm = TwoSlopeNorm(vcenter=0.0, vmin=elevels[0], vmax=elevels[-1])
        ax0, cax0, ax1, cax1, ax2, cax2 = make_group_axes(fig, outer, i)
        for ax, F, title, cax, cmap, norm, lev, lab in [
            (ax0, Fd, rf"({letters[3*i]}) DVM {FIELD_SYMBOLS[name]}", cax0, "viridis", None, levels, FIELD_LABELS[name]),
            (ax1, Fg, rf"({letters[3*i+1]}) Gaussian {FIELD_SYMBOLS[name]}", cax1, "viridis", None, levels, FIELD_LABELS[name]),
            (ax2, Ep, rf"({letters[3*i+2]}) Error {FIELD_SYMBOLS[name]}", cax2, "RdBu_r", enorm, elevels, r"$100\,(G-\mathrm{DVM})/\Delta_{\mathrm{DVM}}$ [%]"),
        ]:
            im = ax.contourf(x, y, F, levels=lev, cmap=cmap, norm=norm, extend="both")
            ax.set_title(title, pad=10)
            ax.set_aspect("equal", adjustable="box")
            ax.set_xlabel(r"$x/L$ [-]")
            add_cbar(fig, im, cax, lab)
        ax0.set_ylabel(r"$y/L$ [-]")
        ax1.tick_params(axis="y", labelleft=False, left=False)
        ax2.tick_params(axis="y", labelleft=False, left=False)
    fig.subplots_adjust(left=0.050, right=0.990, bottom=0.055, top=0.965)
    fig.savefig(FIGDIR / filename)
    plt.close(fig)

def main():
    contour_maps("CAVITY_moment2d_N256", ["SPEED", "OMEGA", "T"], "fig_cavity_physical_maps_N256.pdf")
    contour_maps("CAVITY_moment2d_N256", ["QX", "QY", "SIGXY"], "fig_cavity_noneq_maps_N256.pdf")

if __name__ == "__main__":
    main()


==> make_shock_figures_fixed.py <==
#!/usr/bin/env python3
from __future__ import annotations
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
FIGDIR = ROOT / 'figures'
FIGDIR.mkdir(exist_ok=True)

plt.rcParams.update({
    'font.size': 10.5,
    'axes.titlesize': 10.5,
    'axes.labelsize': 10.5,
    'xtick.labelsize': 9.0,
    'ytick.labelsize': 9.0,
    'legend.fontsize': 9.5,
    'lines.linewidth': 1.8,
    'axes.linewidth': 0.85,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'savefig.bbox': 'tight',
})

LABELS = {
    'rho': r'$\rho/\rho_1$ [-]',
    'ux': r'$u_x/c_1$ [-]',
    'T': r'$T/T_1$ [-]',
    'qx': r'$q_x/(\rho_1 c_1^3)$ [-]',
    'sig': r'$\sigma_{xx}/(\rho_1 c_1^2)$ [-]',
    'M300': r'$M_{300}^{neq}/(\rho_1 c_1^3)$ [-]',
}
TITLES = {
    'rho': r'$\rho$', 'ux': r'$u_x$', 'T': r'$T$',
    'qx': r'$q_x$', 'sig': r'$\sigma_{xx}$', 'M300': r'$M_{300}^{neq}$',
}
RUNS = {
    'M3': 'M3_phase_diag_N512_logfonly_long',
    'M5': 'M5_phase_diag_N512_sampledM300_long',
}
DATA = {
    'M3': ROOT / 'data' / 'M3_DVM_hmom.npz',
    'M5': ROOT / 'data' / 'M5_DVM_hmom.npz',
}

def load_truth(mach: str) -> dict[str, np.ndarray]:
    d = np.load(DATA[mach])
    x = d['x_mfp'] if 'x_mfp' in d.files else d['x']
    return {
        'x': x,
        'rho': d['rho'],
        'ux': d['ux'],
        'T': d['T'],
        'qx': d['qx'],
        'sig': d['sig'] if 'sig' in d.files else d['sigma_xx'],
        'M300': d['M300_neq'],
    }

def load_pred(run_name: str) -> pd.DataFrame:
    return pd.read_csv(ROOT / 'runs' / run_name / 'eval' / 'predicted_moments.csv')

def plot_composite(mach: str, outfile: str) -> None:
    truth = load_truth(mach)
    pred = load_pred(RUNS[mach])
    keys = ['rho', 'ux', 'T', 'qx', 'sig', 'M300']
    letters = list('abcdef')

    fig, axs = plt.subplots(3, 2, figsize=(7.2, 7.6), sharex=True)
    axs = axs.ravel()

    handles = labels = None
    for i, (ax, key) in enumerate(zip(axs, keys)):
        l1, = ax.plot(truth['x'], truth[key], '-', label='DVM', color='C0')
        l2, = ax.plot(pred['x'], pred[key], '--', label='Gaussian', color='C1')
        ax.set_title(f'({letters[i]}) {TITLES[key]}', pad=3)
        ax.set_ylabel(LABELS[key], labelpad=5)
        ax.grid(True, alpha=0.25, linewidth=0.5)
        ax.margins(x=0.01)
        if handles is None:
            handles = [l1, l2]
            labels = ['DVM', 'Gaussian']

    axs[4].set_xlabel(r'$x/\lambda$ [-]', labelpad=5)
    axs[5].set_xlabel(r'$x/\lambda$ [-]', labelpad=5)

    # Global legend above panels, never covering data.
    fig.legend(
        handles, labels, loc='upper center', bbox_to_anchor=(0.5, 0.995),
        ncol=2, frameon=True, columnspacing=2.0, handlelength=2.8,
        borderaxespad=0.2,
    )
    fig.subplots_adjust(top=0.925, bottom=0.075, left=0.13, right=0.985,
                        wspace=0.34, hspace=0.46)
    out = FIGDIR / outfile
    fig.savefig(out)
    plt.close(fig)
    print('wrote', out)

def main() -> None:
    plot_composite('M3', 'fig_M3_shock_composite.pdf')
    plot_composite('M5', 'fig_M5_shock_composite.pdf')

if __name__ == '__main__':
    main()

